An orbital-based representation for accurate Quantum Machine Learning

We introduce an electronic structure based representation for quantum machine learning (QML) of electronic properties throughout chemical compound space. The representation is constructed using computationally inexpensive ab initio calculations and explicitly accounts for changes in the electronic structure. We demonstrate the accuracy and flexibility of resulting QML models when applied to property labels such as total potential energy, HOMO and LUMO energies, ionization potential, and electron affinity, using as data sets for training and testing entries from the QM7b, QM7b-T, QM9, and LIBE libraries. For the latter, we also demonstrate the ability of this approach to account for molecular species of different charge and spin multiplicity, resulting in QML models that infer total potential energies based on geometry, charge, and spin as input.

==> anc/README.txt <==
For all learning curve files, first column is training set size, second is mean absolute error (MAE), third is the MAE's RMSE.

The units of measurements are:
QM9 - atomic units.
QM7b - kcal/mol.
QM7b-T and GDB13-T - kcal/mol.
LIBE - atomic units.


Notes on file names:
QM9 - name includes representation used ("CM", "SLATM", or "FJK"), quantity ("energy" for total potential energy, "gap" for HOMO-LUMO gap, "homo"/"lumo" for HOMO and LUMO energies), and whether Delta-Machine Learning was used ("dl"/"no_dl").
QM7b-T and GDB13-T - "qm7bt"/"qm7bt_gdb13t" means whether models trained on QM7b-T were applied to total potential energies of QM7b-T or GDB13-T configurations, "cc-pvtz"/"sto-3g" means whether HF/cc-pVTZ or HF/STO-3G was used to generate FJK representation, "renorm_errs" means the errors are normalized by the number of heavy atoms in the molecule.
QM7b - files are sorted by folders named by the representation used ("CM", "SLATM", or "FJK") with "dl"/"no_dl" suffix used to distinguish whether Delta-Machine Learning was used. The quantity names are:
    "atomization_energy" - atomization energy;
    "e1" - first excitation;
    "ea" - electron affinity;
    "ip" - ionization potential;
    "lumo"/"homo" - HOMO/LUMO energies calculated with ZINDO/PBE0/GW ("ZINDO_s"/"pbe0"/"GW").

LIBE - files are named by quantities predicted:
    "energy" - total potential energy.
    "charge_change"/"spin_change" - change of total potential energy corresponding to the potential minimum as a species' charge/spin is changed.
    "energy_charge0" - total potential energy of species with charge 0 and spin multiplicity 1.
    "energy_charge0_fcharge0" - total potential energy of species with charge 0 and spin multiplicity 1 when only other such species are used for training the model.


==> anc/libe/charge_change.dat <==
500 0.031253630720000695 0.000639583207119574
1000 0.023037645949201997 0.00029678315782754623
1500 0.019796379707686274 0.0004278722186514894
2000 0.017552904387702822 0.0002672595333399343
3000 0.015058544848367822 0.00032400258077257477
4000 0.013769770833045567 0.0005148968313272378
6000 0.011864768453901695 0.0
8000 0.010411640818333538 0.0
10273 0.009703804552369747 0.0


==> anc/libe/energy.dat <==
500 0.02683845646267199 0.0004368366755385734
1000 0.019463092329428215 0.0002320540158275415
1500 0.01677317380636964 0.00029776028159788926
2000 0.014733773768746666 0.00018594260066278224
3000 0.012641703444095771 0.00027686833053967624
4000 0.011283855355523658 6.0466174034175756e-05
6000 0.009992928855279153 0.0
8000 0.008790372250643245 0.0
10273 0.007924647634598126 0.0


==> anc/libe/energy_charge0.dat <==
500 0.023160649283014555 0.0005742486740152518
1000 0.016431655133930363 0.00028129063942600207
1500 0.01413633793925196 0.00038403495034644455
2000 0.012357520013634674 0.0003465219178529246
3000 0.010723328081345506 6.620712118654655e-05
4000 0.009208936754701868 0.0002039451099303315
6000 0.008049215706411355 0.0
8000 0.0070951380290324205 0.0
10273 0.006763272084225458 0.0


==> anc/libe/energy_charge0_fcharge0.dat <==
500 0.013928236040084262 0.00024879935002021844
1000 0.007562659882691138 0.0
1487 0.005654065093045866 0.0


==> anc/libe/spin_change.dat <==
500 0.03579086474877261 0.0005893635426685794
1000 0.027069498840150252 0.0003024337470453747
1500 0.023964475680609835 0.00042952571539659086
2000 0.02103310534684726 0.00040810176342504997
3000 0.017765485616592098 0.00043061028350828824
4000 0.01680779972568531 4.453780876708454e-05
6000 0.014334910545915968 0.0
8000 0.01330905655128434 0.0
10273 0.012439742851445845 0.0


==> anc/qm7b/CM/atomization_energy_dl.dat <==
200 10.644667366507667 0.19724551851404717
300 8.996518749299867 0.1262581752269968
400 7.822787097611985 0.11033819825893675
600 6.409888639349239 0.06239459402958976
800 5.633689937640781 0.02819310511797478
1000 5.054832340506339 0.07110355299953865
2000 3.512116355513268 0.04874290879040906
4000 2.547822877091098 0.0
5000 2.2866852211863726 0.0


==> anc/qm7b/CM/atomization_energy_no_dl.dat <==
200 20.060980818728567 0.36022874705258623
300 16.749957995480422 0.36799184904983423
400 13.897629187007585 0.22563309798459058
600 11.148550477185005 0.11926415013021757
800 9.407454684165339 0.0613569867056116
1000 8.281269354246806 0.06995303450918372
2000 5.7393640757064315 0.07210087367399354
4000 4.111595632379744 0.0
5000 3.6099790246340957 0.0


==> anc/qm7b/CM/e1_dl.dat <==
200 29.34774783421176 0.3141355886267061
300 27.583673765378464 0.10235460866696026
400 25.58219782158448 0.21224353259666337
600 23.064243856845444 0.23150746046532614
800 21.117458087308492 0.11456731193722337
1000 19.66312268892181 0.18746673275318954
2000 16.229207963405536 0.10452102738131556
4000 13.311922824445599 0.0
5000 12.57216655498202 0.0


==> anc/qm7b/CM/e1_no_dl.dat <==
200 19.45400879610081 0.2135362271609391
300 17.867005072273862 0.22641876539343864
400 16.865302759453343 0.17185612079849666
600 15.0540091587332 0.10598137652323138
800 14.048022982961049 0.16608529978800918
1000 13.20674641700943 0.10821671565685449
2000 11.114595359621998 0.23827236058289444
4000 9.06101766434381 0.0
5000 8.58135719621282 0.0


==> anc/qm7b/CM/ea_dl.dat <==
200 19.044200820168292 0.1616833496085749
300 18.086880443475664 0.16419210189733338
400 17.08372185380187 0.16994760352384375
600 15.76597274018282 0.16324673737324655
800 14.795737131891485 0.1290960501049847
1000 14.076692336211693 0.14596020686847996
2000 12.006525981725122 0.2630351153006685
4000 10.201338490527688 0.0
5000 9.76767037605172 0.0


==> anc/qm7b/CM/ea_no_dl.dat <==
200 15.189553448880517 0.08059808503623092
300 13.959680288509178 0.11398391953763991
400 13.227344149116472 0.08891495496769924
600 11.975324063713526 0.051409150131768826
800 11.240200759267504 0.06770089718160624
1000 10.610349964767845 0.07950153286036557
2000 8.72575963620557 0.035296751954308515
4000 7.07005908645576 0.0
5000 6.698898269350609 0.0


==> anc/qm7b/CM/homo_GW_dl.dat <==
200 6.127541350532033 0.05158004085988092
300 5.807285807195989 0.06421519687042783
400 5.451739272007476 0.06623516379331924
600 4.974425304769657 0.03865893057316414
800 4.62095464009872 0.03042260375732435
1000 4.445410926663951 0.05393965961978615
2000 3.7483941501300224 0.016115063087043854
4000 3.243696448471554 0.0
5000 3.0790977922306606 0.0


==> anc/qm7b/CM/homo_GW_no_dl.dat <==
200 10.261164647281763 0.121957795533968
300 9.600548955125227 0.13752713396574062
400 9.211899379976307 0.08865141641546896
600 8.38165247915937 0.07305498589154347
800 7.837515486050151 0.03877700976534945
1000 7.4023388092682065 0.07238694440854486
2000 6.193054486896678 0.055555358297825486
4000 5.014498805772753 0.0
5000 4.7492452773891936 0.0


==> anc/qm7b/CM/homo_ZINDO_s_dl.dat <==
200 7.755093687301097 0.03817415932181311
300 7.429327189290658 0.030699711299078704
400 7.124573625056352 0.0621934675556408
600 6.739657910466132 0.03847600463244395
800 6.396664807137764 0.06605249960254089
1000 6.1495258226887515 0.03375516208764275
2000 5.30041524794993 0.04739126330805453
4000 4.445061712542183 0.0
5000 4.092537677470317 0.0


==> anc/qm7b/CM/homo_ZINDO_s_no_dl.dat <==
200 13.293577246610162 0.1302195709508299
300 12.33701497992303 0.08215009757858623
400 11.676673272669394 0.11345966333181513
600 10.507581073039638 0.08330063176909933
800 9.750664223000394 0.10584668642282696
1000 9.115358066855975 0.06738498261864145
2000 7.884538815965156 0.004636119950351763
4000 6.5487522789075205 0.0
5000 6.194378457127011 0.0


==> anc/qm7b/CM/homo_pbe0_dl.dat <==
200 6.94596705860186 0.05806348433134375
300 6.588114898793444 0.09086823712809984
400 6.195837023492782 0.07999968011806503
600 5.647196269464776 0.05947326688564126
800 5.210727004443608 0.0457147750120552
1000 4.966514675071778 0.07991754427403405
2000 4.088503573590534 0.036618293018304326
4000 3.4795854018228103 0.0
5000 3.290817630044749 0.0


==> anc/qm7b/CM/homo_pbe0_no_dl.dat <==
200 9.329203643092864 0.1111617469786588
300 8.707285155833546 0.12186130211005097
400 8.351140801342225 0.08188583636694993
600 7.61703881594273 0.06555129087772893
800 7.152328702995213 0.0394935565022541
1000 6.7444625069851485 0.06808534686712067
2000 5.707067611084993 0.06753733214829642
4000 4.6409622447900425 0.0
5000 4.4425744615396825 0.0


==> anc/qm7b/CM/ip_dl.dat <==
200 14.37486202469718 0.0418134916006398
300 13.841824030146437 0.0779501762627994
400 13.591119503695449 0.0569219758726143
600 13.076056105462026 0.04695602127313207
800 12.795999347426822 0.044281632947198814
1000 12.488125341849424 0.0504365264721331
2000 11.566382336614598 0.12314865073168585
4000 10.562847564052703 0.0
5000 10.20420261550966 0.0


==> anc/qm7b/CM/ip_no_dl.dat <==
200 13.833307496714074 0.12600383900950038
300 13.013026577213024 0.0964836056555466
400 12.46044237269911 0.13360640143479102
600 11.363551917992623 0.10951567353221865
800 10.647376965955077 0.1337168694910356
1000 10.05035392634053 0.09015012311228557
2000 8.923101317358254 0.010158373326059428
4000 7.679026115078909 0.0
5000 7.278049357991488 0.0


==> anc/qm7b/CM/lumo_GW_dl.dat <==
200 29.111173945428646 0.2211633975285696
300 27.388425555892958 0.2499063607882291
400 25.750280402184693 0.18908948733001063
600 23.24898912596174 0.18442339921060558
800 21.827034445824353 0.19780587201643046
1000 20.726452382031823 0.12842867043535475
2000 17.2842116145873 0.3677519658864149
4000 14.269622485465497 0.0
5000 13.435334981801988 0.0


==> anc/qm7b/CM/lumo_GW_no_dl.dat <==
200 7.009277231324543 0.09859318261038565
300 6.731196011780358 0.12955566242720087
400 6.607669760852518 0.08722660031985621
600 6.282620499524202 0.06319452792001479
800 6.030623464620259 0.08707458299801206
1000 5.8801152485715384 0.06154341577757774
2000 5.37632959779258 0.07407655709865037
4000 4.6692294619702555 0.0
5000 4.339812068345107 0.0


==> anc/qm7b/CM/lumo_ZINDO_s_dl.dat <==
200 18.402035408039083 0.18845875049442018
300 17.394750424008727 0.15503070906603456
400 16.36400234967631 0.16260961964625928
600 14.800272031262164 0.18221869707572003
800 13.839720295415868 0.15486439647009378
1000 13.078338562534146 0.11096291089483722
2000 10.961403552501762 0.27331426180041496
4000 9.097700203694247 0.0
5000 8.515494149020382 0.0


==> anc/qm7b/CM/lumo_ZINDO_s_no_dl.dat <==
200 13.594468082619816 0.06765880290871103
300 12.450286260715805 0.11712458183233697
400 11.79684024050741 0.08843440427313873
600 10.633496988643564 0.05276745551695144
800 9.960785963740362 0.06807970718608913
1000 9.38444507885691 0.10045512307686393
2000 7.687889115489883 0.02073613621515638
4000 6.1127923589476 0.0
5000 5.752774397738744 0.0


==> anc/qm7b/CM/lumo_pbe0_dl.dat <==
200 26.490666123136123 0.2265878213179164
300 24.869546320434843 0.20809975746829693
400 23.3304739568796 0.2001688044040021
600 21.158245272524887 0.20243163031624822
800 19.826831528266798 0.199554993044597
1000 18.881770838334297 0.1611988383462694
2000 15.759074224732977 0.29930092665389063
4000 13.037202363725525 0.0
5000 12.280866328177218 0.0


==> anc/qm7b/CM/lumo_pbe0_no_dl.dat <==
200 7.9651756606437605 0.12667341605973126
300 7.409612076445545 0.18302231161289345
400 7.141082090515891 0.14648769066707415
600 6.514621954693416 0.08387724542176285
800 6.1303512517072045 0.0993816147017243
1000 5.825865430830784 0.05090753724609561
2000 4.998891464543716 0.06458426846543212
4000 4.087617251177423 0.0
5000 3.782763537085449 0.0


==> anc/qm7b/FJK/atomization_energy_dl.dat <==
200 2.8577537476817465 0.4569719813698142
300 1.6991476499014884 0.24910262863516713
400 1.291499252649505 0.18949319860790867
600 0.84451405504865 0.03782736791546272
800 0.7247172234400381 0.026415919616069667
1000 0.5943002293812221 0.04560032053796428
2000 0.30108856892182145 0.011736639620250606
4000 0.17024679414588723 0.0
5000 0.1519260242476541 0.0


==> anc/qm7b/FJK/atomization_energy_no_dl.dat <==
200 2.223067223261178 0.2295984208176471
300 1.5465052177939917 0.2203423986996362
400 1.2106160460124256 0.1554024332835095
600 0.8287667864116068 0.03162920116140015
800 0.6593266819577052 0.01743094046105417
1000 0.5644289416749013 0.03452648492574098
2000 0.33061613831584813 0.0013560793897293782
4000 0.18966110971718353 0.0
5000 0.1726398537601281 0.0


==> anc/qm7b/FJK/e1_dl.dat <==
200 20.04768221977887 0.3583898806404695
300 16.875971870210904 0.17953265353211187
400 14.796396129644297 0.11573294293295229
600 12.605658786618504 0.2190388218940895
800 11.141291966902552 0.07254846849460868
1000 10.212426325129053 0.1674791611791186
2000 7.383631357710379 0.07498094864227207
4000 5.683919487085056 0.0
5000 5.254609507041596 0.0


==> anc/qm7b/FJK/e1_no_dl.dat <==
200 12.113388598139476 0.29183958764189694
300 10.921147065649883 0.1548893722417029
400 9.574634911674213 0.13970073805602684
600 8.458839733084577 0.11297323110745555
800 7.572319275758665 0.07308853749026877
1000 7.013272439387414 0.06843131987171219
2000 5.547067735847019 0.0414492541033423
4000 4.507701406577117 0.0
5000 4.187600320252723 0.0


==> anc/qm7b/FJK/ea_dl.dat <==
200 5.142076119211461 0.11124712106832463
300 4.365777713666669 0.05983884979875646
400 3.8148999012354348 0.0604056758630944
600 3.2665412265283496 0.03329259538916026
800 2.9123195043419092 0.04941476072693194
1000 2.698824060829755 0.04640438792586984
2000 2.0153428714970345 0.03778171917603574
4000 1.5081327346163829 0.0
5000 1.4445520170890636 0.0


==> anc/qm7b/FJK/ea_no_dl.dat <==
200 3.430803762628982 0.05175311375851575
300 2.9376989624859764 0.0468763344781231
400 2.700319637072883 0.04099848468021476
600 2.2994050042156395 0.02814564050409081
800 2.0806205979551535 0.018697278206807083
1000 1.881424291869142 0.02801084986736325
2000 1.4302071598058963 0.007148551637774181
4000 1.1341336050473847 0.0
5000 1.0643187221210153 0.0


==> anc/qm7b/FJK/homo_GW_dl.dat <==
200 3.088514065757972 0.11566957277974806
300 2.782389283833626 0.02316926551274537
400 2.551234290212144 0.03304561381458741
600 2.2296298503621923 0.035284964727269566
800 2.0549481797026536 0.03414697147553813
1000 1.8656979026788694 0.016907767454560935
2000 1.4649490721131946 0.021472648630464473
4000 1.2362132668111527 0.0
5000 1.1523694185622095 0.0


==> anc/qm7b/FJK/homo_GW_no_dl.dat <==
200 3.906895660041485 0.09915509722370142
300 3.454640426165094 0.0499230892032171
400 2.99787619994829 0.047750360652671055
600 2.617631072452972 0.0358784810531742
800 2.354923653358202 0.04420561623124942
1000 2.0976221427064097 0.047558415398569434
2000 1.6052863883455037 0.012366648355026558
4000 1.279054552398255 0.0
5000 1.1968589877535585 0.0


==> anc/qm7b/FJK/homo_ZINDO_s_dl.dat <==
200 3.796933316627637 0.08412308515422978
300 3.335046997829987 0.08273883049135516
400 3.102593071402103 0.04438386085628691
600 2.7145909466597296 0.051684438826289196
800 2.477879407347004 0.051286203478333854
1000 2.343713414572499 0.02161516455863177
2000 1.825585423024781 0.007690783942563434
4000 1.4314192258180682 0.0
5000 1.3682966214548475 0.0


==> anc/qm7b/FJK/homo_ZINDO_s_no_dl.dat <==
200 4.531956448670441 0.10501487187685787
300 3.8352060435484203 0.10865494436251463
400 3.4784514148372474 0.04968471201128335
600 3.0491873817409845 0.052127224707947034
800 2.7238358409401573 0.07020217995067637
1000 2.4980153753706245 0.034366680918325766
2000 1.8905291734728156 0.022715078931104884
4000 1.5279865015178289 0.0
5000 1.4658082031407178 0.0


==> anc/qm7b/FJK/homo_pbe0_dl.dat <==
200 3.0015612559780473 0.09118401024751834
300 2.684719588198921 0.036626463562150186
400 2.458366337064164 0.03504510920441916
600 2.1336755282285993 0.021272894735306382
800 1.976327975728508 0.015723786066379468
1000 1.8384095198611035 0.022881601992180218
2000 1.360412777338925 0.011069610251631256
4000 1.0883637365459946 0.0
5000 1.0326094229802678 0.0


==> anc/qm7b/FJK/homo_pbe0_no_dl.dat <==
200 3.6753642491365417 0.09340799746429589
300 3.208539402055745 0.04777048476708702
400 2.7692282383355598 0.041280406465505785
600 2.4225446780674913 0.045337339339623466
800 2.1362022881151845 0.032708925371961385
1000 1.9861263565001317 0.031069243122921277
2000 1.5002305524947663 0.020307764679219378
4000 1.1545180454674822 0.0
5000 1.0400237344600618 0.0


==> anc/qm7b/FJK/ip_dl.dat <==
200 6.361133220225945 0.11570585033847985
300 5.8922951016828735 0.1626174185796753
400 5.4785730193785245 0.12063776500205849
600 4.901300410207709 0.044744956338494214
800 4.47996701803121 0.07031967888197589
1000 4.32823832157626 0.09403135331131787
2000 3.595316237578356 0.07947498326390971
4000 3.02912887660628 0.0
5000 2.904763559328754 0.0


==> anc/qm7b/FJK/ip_no_dl.dat <==
200 7.390497264096594 0.15528516301745082
300 6.5499738811140364 0.1328407244509331
400 6.004743471688083 0.13271133661902645
600 5.299552755447296 0.09475991245771108
800 4.822552966288775 0.0617108912444765
1000 4.640567986642127 0.07180602901646665
2000 3.7528090971850965 0.06901486395803948
4000 3.0991916555720036 0.0
5000 2.9108244532248344 0.0


==> anc/qm7b/FJK/lumo_GW_dl.dat <==
200 7.299366008095475 0.13933443855209027
300 6.343943125904483 0.16961580438792345
400 5.631162459290444 0.1448529171437234
600 4.805832757586499 0.06628902791095706
800 4.387859187337113 0.0672333771749339
1000 4.0007387758930255 0.04295017889519578
2000 3.229976721077378 0.017890816134366654
4000 2.6888319617062053 0.0
5000 2.599198660201183 0.0


==> anc/qm7b/FJK/lumo_GW_no_dl.dat <==
200 4.424661198383541 0.0156232017707481
300 4.081702768505577 0.035569238854554694
400 3.8031147325134236 0.042787275433599004
600 3.417650503351755 0.033909480790756494
800 3.178239381116626 0.025271922879260958
1000 2.994036816378437 0.04487049611009388
2000 2.613363635911866 0.0441268496257231
4000 2.2502468461727245 0.0
5000 2.0923365209123426 0.0


==> anc/qm7b/FJK/lumo_ZINDO_s_dl.dat <==
200 3.9839919396113608 0.11903054899498623
300 3.322660338649025 0.08880891416220675
400 2.9503102716511234 0.1187774269572237
600 2.504266402314914 0.07103880900207252
800 2.2451357503470253 0.06038468074590323
1000 2.015620855012427 0.04961498211235854
2000 1.4896368072480142 0.0012518883661805046
4000 1.041740193295691 0.0
5000 0.9382319323259586 0.0


==> anc/qm7b/FJK/lumo_ZINDO_s_no_dl.dat <==
200 3.10577364098887 0.064756093271338
300 2.644632327987677 0.07397137293734916
400 2.3202053830928255 0.028166835956239974
600 1.9169782213276327 0.04305079015016767
800 1.703219012827959 0.031755703605088094
1000 1.5257290446367957 0.028397091789290393
2000 1.0728008898677928 0.004055649669079753
4000 0.8076977885226483 0.0
5000 0.7618012879947325 0.0


==> anc/qm7b/FJK/lumo_pbe0_dl.dat <==
200 5.335951392644905 0.15940833435180482
300 4.495094174875691 0.11515875362653327
400 3.8938954468628495 0.07208129590912175
600 3.2824957658812193 0.03871512479489198
800 2.8999248635630033 0.030261146826462578
1000 2.5827808903602767 0.022490432374401674
2000 1.8974734177530035 0.05648741440209028
4000 1.4465370845612486 0.0
5000 1.3448789327323794 0.0


==> anc/qm7b/FJK/lumo_pbe0_no_dl.dat <==
200 5.172748796333165 0.05618498880165271
300 4.625751861120356 0.05141521332675072
400 4.3386360845309655 0.04034121852905254
600 3.9447467986634157 0.03472683598190623
800 3.713557473638921 0.020276191608433265
1000 3.5518887563633803 0.017063411810885522
2000 3.111824095114353 0.020314725278983113
4000 2.7650856720087855 0.0
5000 2.6703221795473753 0.0


==> anc/qm7b/SLATM/atomization_energy_dl.dat <==
200 1.9797235820867178 0.24303837356532262
300 1.4046330306067702 0.03777072755952575
400 1.2684864079461362 0.035746620708712734
600 1.0233211734175751 0.028686957670426904
800 0.8972060904228413 0.028845435856308648
1000 0.8207568508453826 0.021655651991847127
2000 0.6082746001324202 0.009405162653766152
4000 0.43993391611321503 0.0
5000 0.384299729997121 0.0


==> anc/qm7b/SLATM/atomization_energy_no_dl.dat <==
200 3.668596261029781 0.14633073908623012
300 2.838689733627521 0.0773702031536785
400 2.327776051831214 0.07154548488586841
600 1.742729030732915 0.026713859530317675
800 1.496211881729459 0.025992381563994933
1000 1.2691999437600017 0.01682094951208617
2000 0.8188609625682197 0.001596069696470164
4000 0.551706135840623 0.0
5000 0.5010811272605082 0.0


==> anc/qm7b/SLATM/e1_dl.dat <==
200 15.833648676936646 0.2381769260852089
300 14.417861983075468 0.32392712906896753
400 12.309430829783967 0.25929629943929694
600 10.504852401893983 0.1669136621888455
800 9.171271401183537 0.14543784669897958
1000 7.954006411992606 0.1516574753080011
2000 6.094054621157627 0.30864787122869763
4000 4.276241658576996 0.0
5000 3.779122379404584 0.0


==> anc/qm7b/SLATM/e1_no_dl.dat <==
200 13.116840902051827 0.21185572544284734
300 10.608589729730227 0.2120469641817681
400 9.017204556419234 0.11300452112317746
600 7.145603441941378 0.04351986020294104
800 6.177559127290017 0.04571259707249873
1000 5.443362198404058 0.054930535998165005
2000 3.927067003621442 0.012183274087144407
4000 2.7944267793027424 0.0
5000 2.4446960665175705 0.0


==> anc/qm7b/SLATM/ea_dl.dat <==
200 13.539702300793593 0.18495449073894024
300 11.763823731214675 0.17264843016898934
400 10.647272075455945 0.15370287345771738
600 9.016104250675301 0.181177665323222
800 7.892323276477799 0.1025431204719584
1000 6.978601804838621 0.035856624148317175
2000 5.2298893989388775 0.0635353680856987
4000 4.002699618614642 0.0
5000 3.664295617135751 0.0


==> anc/qm7b/SLATM/ea_no_dl.dat <==
200 7.51452410475354 0.1567546044032821
300 6.688236310330545 0.11729232187923024
400 5.916346001962744 0.0742771842023042
600 4.929311467147238 0.07682943016071062
800 4.490032740302991 0.08791929724088071
1000 3.842167284510597 0.024970399673108552
2000 2.6852511763441615 0.002055816765588035
4000 1.91868855733106 0.0
5000 1.775555576513079 0.0


==> anc/qm7b/SLATM/homo_GW_dl.dat <==
200 3.5116145419894806 0.036304211635430676
300 3.1224120850038393 0.011928999076105439
400 2.89610412495632 0.02301909963268804
600 2.633931887293725 0.021741288887343058
800 2.462171287669066 0.024545446950493197
1000 2.323314452892241 0.027472483043406357
2000 1.9242329800853417 0.05325989158529108
4000 1.6005715448584048 0.0
5000 1.4935643189076762 0.0


==> anc/qm7b/SLATM/homo_GW_no_dl.dat <==
200 7.2213950393510045 0.12515633073300642
300 6.5130605433273665 0.10759919832011557
400 5.901732082045326 0.11396140676346588
600 5.180334006290938 0.07267997165402713
800 4.495037543259957 0.04963722628180483
1000 4.227376347787741 0.043026665206292745
2000 3.217442441639333 0.024565088181962288
4000 2.4753334296119243 0.0
5000 2.24685847429241 0.0


==> anc/qm7b/SLATM/homo_ZINDO_s_dl.dat <==
200 4.9394277006975695 0.09525813895752583
300 4.415358067094674 0.05296746473394337
400 4.009634178839868 0.0459796387312361
600 3.5597014635624578 0.027001464296664078
800 3.2392093243215005 0.018407390237682644
1000 3.026249521422563 0.036666880028499216
2000 2.416687597195752 0.005221491549392423
4000 1.9317327375810673 0.0
5000 1.7551717131072735 0.0


==> anc/qm7b/SLATM/homo_ZINDO_s_no_dl.dat <==
200 8.82954638798429 0.19590493615852922
300 7.508982509252165 0.1255434518587453
400 6.629102309854373 0.19148667543969916
600 5.554467664778291 0.057652802294582195
800 4.916312534130193 0.05871205494834506
1000 4.441781874799052 0.025417161496775437
2000 3.304761598776752 0.002339164620170023
4000 2.439431222142462 0.0
5000 2.1904938314946016 0.0


==> anc/qm7b/SLATM/homo_pbe0_dl.dat <==
200 3.829307271511767 0.03766475475496818
300 3.404361892222527 0.030424148964552825
400 3.1518546822619644 0.021450712944525264
600 2.852509295035201 0.021322969050356636
800 2.6374585470068617 0.0197356373550195
1000 2.4779744638356904 0.021626690636523102
2000 1.9774048628267655 0.05143190550207174
4000 1.5913385659303696 0.0
5000 1.459844520466528 0.0


==> anc/qm7b/SLATM/homo_pbe0_no_dl.dat <==
200 6.641933780334972 0.11154279736854254
300 6.071086925708421 0.09372660660655623
400 5.48834715384314 0.10116602032593439
600 4.821875646476087 0.06810017528786663
800 4.220952580894715 0.04935880092836353
1000 3.9143407380596758 0.030858632239712386
2000 2.9931123687968073 0.0347252562381308
4000 2.3445871303892036 0.0
5000 2.1093867625174645 0.0


==> anc/qm7b/SLATM/ip_dl.dat <==
200 11.857445156416748 0.10152139697508783
300 10.873150619406344 0.12162367634979132
400 10.18377142824538 0.09718164785641285
600 9.483039389692006 0.046834456557027365
800 8.910168142157731 0.03779753147627814
1000 8.613599899150454 0.025895154989472445
2000 7.558503794189918 0.035723685879784056
4000 6.7741999929848 0.0
5000 6.486950552265485 0.0


==> anc/qm7b/SLATM/ip_no_dl.dat <==
200 8.985985485701459 0.10362413768072992
300 7.881751391856796 0.06193614404238686
400 7.1049265806515365 0.06936319215468063
600 6.163002167937071 0.07330944594834027
800 5.622177618518472 0.06041681111947329
1000 5.193422751134217 0.028631438682034653
2000 4.059040143686387 0.0806608692052806
4000 3.2728668704605965 0.0
5000 3.0679039260151315 0.0


==> anc/qm7b/SLATM/lumo_GW_dl.dat <==
200 15.59311940940929 0.29746662367399684
300 13.498445702004021 0.1990090982317929
400 11.684396078842004 0.19129725186786004
600 10.019341741367455 0.17338190787839472
800 8.681072802650489 0.047837827416249326
1000 7.783769696055994 0.03303358100741004
2000 5.5278724837701105 0.028436001869023165
4000 4.182997385884157 0.0
5000 3.8501629875631735 0.0


==> anc/qm7b/SLATM/lumo_GW_no_dl.dat <==
200 5.3381752155241164 0.04444269838384039
300 4.87483496340343 0.03785687775100666
400 4.630338172274349 0.019877120479820168
600 4.152665727562633 0.019865106995017957
800 3.930261669831472 0.03573129928856524
1000 3.7031317368509074 0.027609062597107128
2000 3.2282721314409573 0.0048306329404027145
4000 2.7602962094469143 0.0
5000 2.5478505653996546 0.0


==> anc/qm7b/SLATM/lumo_ZINDO_s_dl.dat <==
200 12.143169316536197 0.1486928847774535
300 10.362799174255894 0.14814991936787034
400 9.081937651646536 0.14336557620510193
600 7.5279790684066334 0.17572841879864243
800 6.434307453865602 0.0723359103867414
1000 5.597648877142985 0.0995999682893586
2000 3.7729587099585418 0.07861197808624183
4000 2.6196545294271 0.0
5000 2.3410512988125842 0.0


==> anc/qm7b/SLATM/lumo_ZINDO_s_no_dl.dat <==
200 6.681952500492121 0.14405511521515998
300 5.976784159320355 0.10523822111194565
400 5.284795137337527 0.06198272276786827
600 4.4722030752419695 0.06362102631403815
800 4.037125543520409 0.08543013852390158
1000 3.4813848582263653 0.03003143492419352
2000 2.4818708931397646 0.03261372574555266
4000 1.808884705930982 0.0
5000 1.6024485599694325 0.0


==> anc/qm7b/SLATM/lumo_pbe0_dl.dat <==
200 14.972236633045299 0.2582915680851414
300 12.697590653709263 0.23898429354799225
400 10.912222716658718 0.18569657573588566
600 8.950717444597862 0.1802995360037411
800 7.512004763497745 0.03883773595169517
1000 6.634381582882417 0.05400307601421322
2000 4.511049818420499 0.047903222530387375
4000 3.092519263825937 0.0
5000 2.737095556968572 0.0


==> anc/qm7b/SLATM/lumo_pbe0_no_dl.dat <==
200 5.629240612683345 0.1037552165903187
300 5.134508836480373 0.10738775684716871
400 4.716765880533115 0.08042402189373012
600 4.0341408736402 0.09354603176425631
800 3.6540363240831444 0.06495161015477548
1000 3.398412725913235 0.08926922452580735
2000 2.5662365024859337 0.016498079074185407
4000 1.9980294397803513 0.0
5000 1.8363933843843918 0.0


==> anc/qm7bt_gdb13t/qm7bt_cc-pvtz.dat <==
10 10.197736882881136 0.5700932695313402
20 6.906005778987486 0.4821243306208148
30 5.904159550643238 0.5204604182940059
40 4.949293606965232 0.48685767689847553
50 3.8147482922363993 0.464209943078828
60 3.283013591015145 0.4074071726201594
70 2.5565278251036974 0.14973947736020782
80 2.427087173133486 0.13009086886189833
90 2.2595082591860547 0.13260725495351397
100 2.4680388663942576 0.3572824083372408
110 1.8806158953324266 0.10824922918794572
120 1.819411017601336 0.08691448428406223
130 1.6818853785502395 0.03519054652963185
140 1.6604482344402487 0.09928535177246542
150 1.6967209416750786 0.12720182597385232
160 1.5481176807600678 0.08699090847724021
170 1.520134835245381 0.08493291851763966
180 1.5885759042672114 0.10444750976954649
190 1.4541171623194453 0.0773099404292648
200 1.5188966573778417 0.12281835846188173
220 1.314772679669066 0.09326055296166925
240 1.2639167498114738 0.09547523517285302
260 1.2088571046425987 0.09739307201905005
280 1.0958387116193273 0.02125023755824464
300 1.1336843288318939 0.08992520247799168
320 1.0782153845229685 0.08913457698068136
340 0.9918609766445444 0.01843348216735887
360 0.9344032217272676 0.02014411497395564
380 0.930700480091091 0.022886119229231037
400 0.9790230494014569 0.09195047242993556
450 0.8040208466552885 0.005566595093787193
500 0.775244231411919 0.014807526219809979
550 0.7305151668012222 0.010124054335304276
600 0.6966881131147259 0.008113688507007995
650 0.6664813042067782 0.01004812885308595
700 0.640539328659081 0.016100250605737793
750 0.6079570185584819 0.007654826916236338
800 0.5886490372269014 0.006760031278896496
850 0.5831530407292034 0.010550035540533095
900 0.5621664744965595 0.007135946676033182
950 0.5441336221289605 0.00803296769914742
1000 0.5313093292508096 0.002939405749098356
1100 0.5142173215081199 0.004957689637966117
1200 0.4952194090180398 0.001979405443584819
1300 0.47796102703425875 0.004093782976030779
1400 0.4616665184126164 0.004316771129605107
1500 0.44104904588244725 0.0003646559966610322
1600 0.4278969389912727 0.00022234015462205682
1700 0.41570469091686824 0.0016403130674917561
1800 0.40787851853914014 0.0010031634704306947
1900 0.3965170701167583 0.0029458224611663255
2000 0.38216693030971954 0.0006260196092972765
2200 0.37086960617536724 0.0
2400 0.35356141933564084 0.0
2600 0.3405825128967582 0.0
2800 0.33016836345675393 0.0
3000 0.31800566640267675 0.0
3200 0.3095519866837563 0.0
3400 0.29817745618127794 0.0
3600 0.2887769727161465 0.0
3800 0.27777603147619756 0.0
4000 0.2712600757532885 0.0


==> anc/qm7bt_gdb13t/qm7bt_gdb13t_cc-pvtz.dat <==
10 47.8048374203357 8.777360904724413
20 35.755397266220754 3.346899928040502
30 32.47206028179074 3.8600803248784668
40 23.573377064885864 2.5284274270572613
50 21.540107186743942 2.645752714286522
60 21.480581267785233 3.837520545028014
70 17.486980212109923 2.9792150546740213
80 17.974003137275165 2.0778176804300954
90 16.27315126632968 2.4838295344421844
100 15.444394107117326 2.1794841606143884
110 15.407531468270188 1.7685622450517333
120 14.178549701098714 2.0213798748309344
130 13.30197744274982 1.8908471589498665
140 14.3708454767682 1.502227087204693
150 13.776780928195706 1.3243150937847756
160 14.094432764291236 1.7922670248179506
170 12.67548359760992 1.3257755016347115
180 12.711019332779557 1.436953638774591
190 11.25801821991339 0.9471390093762042
200 11.063851322104828 1.3296120713177129
220 12.398992344782858 0.880658102220902
240 13.182191193401 1.588501342651983
260 12.364073781313945 1.0790664970778452
280 10.909043122727315 1.0952253654447597
300 10.974933157122734 1.4789024204458978
320 10.960604846623415 0.9787704531462695
340 12.56315080211526 0.9885089515617553
360 10.791118905010409 0.8679086358678298
380 10.406743986962098 0.8322364647234686
400 11.000099931769947 0.821330157343307
450 11.79357219822161 1.1832471055181932
500 8.907830377784338 0.9988605617655033
550 9.342210168290606 1.0286255588487594
600 8.71776705655981 1.0034959648780657
650 7.328920298455515 0.4124088061963903
700 8.206986190998677 0.9027449013144951
750 7.7107612057830766 0.7353180872916041
800 7.084173881567047 0.7991509506896769
850 7.149670112742921 0.7899492867354576
900 6.1401618754390705 0.6735550572418122
950 6.07044762580837 0.7760855802435344
1000 6.310143274143582 0.7523355134259069
1100 5.9012567703754515 0.6680053325531327
1200 5.940776762170393 0.72610453815879
1300 6.371747335483327 0.6121873674883825
1400 5.177085368392936 0.9395925682653012
1500 5.712399530947031 0.7064957385138613
1600 5.134649392475122 0.505085566573338
1700 4.505447307426311 0.45453292268130385
1800 3.9224204046311644 0.6093351319511101
1900 4.849299966103885 0.5934441321503556
2000 4.273803709305624 0.35074627925504315
2200 4.625592910193451 0.8006489765741598
2400 3.909207237135904 0.150421086881697
2600 3.82776370462867 0.1065306179808833
2800 3.5791159296166457 0.07936816330967167
3000 3.359528297871088 0.01502160582829717
3200 3.249952469789176 0.07635008305524628
3400 3.1882182355272706 0.16088695853144083
3600 3.2113639968769565 0.10006786745050779
3800 3.1794305344635454 0.0
4000 2.851166994050019 0.0
5000 2.96203615435175 0.0
6000 2.8066554255322154 0.0
7211 2.8250315611017927 0.0


==> anc/qm7bt_gdb13t/qm7bt_gdb13t_renorm_errs_cc-pvtz.dat <==
10 3.6773 0.675182
20 2.75042 0.257454
30 2.49785 0.296929
40 1.81334 0.194494
50 1.65693 0.203519
60 1.65235 0.295194
70 1.34515 0.22917
80 1.38262 0.159832
90 1.25178 0.191064
100 1.18803 0.167653
110 1.18519 0.136043
120 1.09066 0.155491
130 1.02323 0.14545
140 1.10545 0.115556
150 1.05975 0.10187
160 1.08419 0.137867
170 0.975037 0.101983
180 0.977771 0.110535
190 0.866001 0.0728568
200 0.851065 0.102278
220 0.953769 0.0677429
240 1.01401 0.122192
260 0.951083 0.0830051
280 0.839157 0.0842481
300 0.844226 0.113762
320 0.843123 0.07529
340 0.966396 0.0760392
360 0.830086 0.0667622
380 0.800519 0.0640182
400 0.846162 0.0631792
450 0.907198 0.091019
500 0.685218 0.0768354
550 0.718632 0.079125
600 0.670597 0.077192
650 0.563763 0.0317238
700 0.631307 0.0694419
750 0.593135 0.0565629
800 0.544936 0.0614732
850 0.549975 0.0607653
900 0.47232 0.0518119
950 0.466958 0.0596989
1000 0.485396 0.057872
1100 0.453943 0.051385
1200 0.456983 0.0558542
1300 0.490134 0.0470913
1400 0.398237 0.0722764
1500 0.439415 0.0543458
1600 0.394973 0.0388527
1700 0.346573 0.0349641
1800 0.301725 0.0468719
1900 0.373023 0.0456495
2000 0.328754 0.0269805
2200 0.355815 0.0615884
2400 0.300708 0.0115709
2600 0.294443 0.00819466
2800 0.275317 0.00610524
3000 0.258425 0.00115551
3200 0.249996 0.00587308
3400 0.245248 0.0123759
3600 0.247028 0.00769753
3800 0.244572 0
4000 0.219321 0
5000 0.227849 0
6000 0.215897 0
7211 0.21731 0


==> anc/qm7bt_gdb13t/qm7bt_gdb13t_renorm_errs_sto-3g.dat <==
10 12.7445 2.10035
20 4.72248 0.620175
30 4.56321 0.87614
40 4.17069 1.16703
50 2.46004 0.325865
60 2.57968 0.443884
70 3.41274 0.747973
80 3.61725 0.987434
90 3.37829 0.860603
100 3.66967 0.795155
110 3.13716 0.875413
120 2.56305 0.524398
130 2.1149 0.40151
140 2.31248 0.490181
150 1.659 0.187254
160 2.25824 0.798919
170 2.43147 0.265069
180 1.87909 0.338946
190 1.77088 0.29487
200 2.02445 0.33142
220 1.82197 0.440513
240 1.80347 0.323284
260 1.76979 0.203078
280 1.60432 0.154263
300 1.3863 0.132414
320 1.64017 0.188291
340 1.43158 0.227355
360 1.55408 0.186875
380 1.66932 0.138871
400 1.48691 0.152787
450 1.77229 0.295989
500 1.49953 0.194401
550 1.68756 0.191942
600 1.74507 0.298104
650 1.90732 0.320885
700 1.29348 0.11582
750 2.17354 0.531377
800 2.00107 0.240352
850 2.06746 0.336161
900 1.37889 0.193576
950 1.6956 0.273847
1000 1.46736 0.258151
1100 1.44888 0.185437
1200 1.91545 0.3236
1300 1.32343 0.221428
1400 1.26574 0.323335
1500 1.67219 0.35613
1600 1.45709 0.340451
1700 1.49952 0.266608
1800 1.42593 0.319352
1900 1.51401 0.362064
2000 1.4649 0.300424
2200 1.17835 0.381288
2400 1.13229 0.337895
2600 1.26268 0.421114
2800 1.16364 0.348087
3000 1.335 0.116981
3200 0.904941 0.258621
3400 0.933447 0.100747
3600 0.859345 0.198645
3800 1.38081 0
4000 1.19046 0
5000 0.717689 0
6000 0.840777 0
7211 0.873959 0


==> anc/qm7bt_gdb13t/qm7bt_gdb13t_sto-3g.dat <==
10 165.67853204299945 27.304572097247156
20 61.39225263167635 8.062274515245452
30 59.32176579015368 11.389821212719813
40 54.21899880254766 15.171393608970366
50 31.98049609029371 4.236244155925682
60 33.53587427180633 5.77049010422843
70 44.36558544303399 9.723650512714709
80 47.024189081630986 12.836637724804362
90 43.91782653586442 11.187837730098307
100 47.705725094817154 10.33701090550315
110 40.78307245244093 11.380372921333498
120 33.31971173130286 6.817177215477471
130 27.49365133947693 5.219628621163102
140 30.062235884589764 6.372349679127052
150 21.567022395317753 2.434296238420055
160 29.357104236446318 10.385944139158077
170 31.609164309079453 3.445895365855852
180 24.428188109718263 4.406295372319332
190 23.02145293948334 3.833310100285272
200 26.317806875914336 4.308465728767393
220 23.68557218784094 5.726663767646073
240 23.44515375812724 4.202697689589948
260 23.00725957286358 2.6400157796404664
280 20.856132428064942 2.0054187007320414
300 18.021862495303154 1.7213844658314659
320 21.32224319049716 2.4477842548611193
340 18.610560453037422 2.95561387858028
360 20.20304377957185 2.429377016991209
380 21.701179193397362 1.8053189242228833
400 19.329876310576996 1.9862360690228507
450 23.03972854622205 3.8478595389567998
500 19.49389187161128 2.5272125821117126
550 21.93823361269633 2.4952448522815525
600 22.685865345279378 3.875352977930847
650 24.795110383907954 4.171504455693767
700 16.81520877154668 1.5056619832927107
750 28.256042258143424 6.907902923539644
800 26.01389477213224 3.124572863328498
850 26.877028357982635 4.370098342872655
900 17.925548210302985 2.516490035379238
950 22.042772625332784 3.560011207112347
1000 19.07563588361513 3.3559610172765026
1100 18.83541913647122 2.410677010126549
1200 24.900788593186274 4.206798787731396
1300 17.204530040740966 2.878557933161597
1400 16.454583056131998 4.203349128387682
1500 21.738456628163654 4.629689860203441
1600 18.94215738328298 4.4258670943786695
1700 19.493761068979897 3.465901652537405
1800 18.537055772781372 4.151579098156905
1900 19.68209011883206 4.706836959089305
2000 19.043753540039063 3.9055090454422707
2200 15.318556450313991 4.956739140670253
2400 14.719757163153753 4.392634454521832
2600 16.414900492350263 5.474480341221033
2800 15.127289418538412 4.525134039758542
3000 17.354971567789715 1.5207543720041392
3200 11.764230082194011 3.362067364325817
3400 12.134808741251629 1.3097048323600984
3600 11.17148393758138 2.5823905416142825
3800 17.950556111653647 0.0
4000 15.475963928222656 0.0
5000 9.329951863606771 0.0
6000 10.930101908365886 0.0
7211 11.361466857910155 0.0


==> anc/qm7bt_gdb13t/qm7bt_renorm_errs_cc-pvtz.dat <==
10 1.4997290476596727 0.08384654614105976
20 1.012177423079116 0.06982874925034319
30 0.8649339638379792 0.0755198263915435
40 0.7250205775141666 0.07023602950903436
50 0.5598228714924937 0.0669092154423826
60 0.48224322581926493 0.05869686934131105
70 0.3769502179176767 0.021601149044339175
80 0.35747097301496744 0.018726562522559238
90 0.3330016209566809 0.019134848607703054
100 0.3629541569990947 0.05159779614294326
110 0.2777065128133271 0.015801739794593896
120 0.2683077970896692 0.012540870147014823
130 0.2484427283272846 0.005353928100615648
140 0.24493032800374456 0.014481032051223058
150 0.2500051970074326 0.018386760430864544
160 0.22839648296117765 0.012624357132069908
170 0.2241777388967955 0.012177855659813542
180 0.23374898947670952 0.015089395790009171
190 0.21439007361339535 0.011187796733379388
200 0.2234226963270433 0.0176769391438406
220 0.19382402657437406 0.013521839018890177
240 0.18624611432243038 0.013747198687941367
260 0.17805931202794467 0.014068198743966276
280 0.16162392517532553 0.0030540459637022435
300 0.1669619355404845 0.012930501991853213
320 0.15890672458190264 0.012838758226199258
340 0.1463059550545423 0.0027493409213303673
360 0.1379974701615296 0.0029210304125143823
380 0.13727266525469475 0.0032936655213630346
400 0.14410338960410263 0.013237659271351702
450 0.11860367761751367 0.0008211082350691028
500 0.1143194192025227 0.0021602592737042037
550 0.10770151853642772 0.0014206519105679537
600 0.1027585236628759 0.0012162666870368997
650 0.0982738929520968 0.0014323259943340018
700 0.09450563274863413 0.0023442481786604854
750 0.0897384664530001 0.0011023067430981756
800 0.08688383409123901 0.0010007110648448132
850 0.08612346003005471 0.0015137944829609928
900 0.08300245932236237 0.00096819427170338
950 0.08031776402651361 0.0011315591920938593
1000 0.07830365175898361 0.0004289200346235415
1100 0.0759299364411919 0.0007662568529615216
1200 0.0730224087972906 0.00030210353257355727
1300 0.07049283491278797 0.0006213046312899542
1400 0.06817549853715416 0.0006944633357518023
1500 0.06509893012572512 7.203214045396014e-05
1600 0.06318140340012623 2.8140154631080755e-05
1700 0.06131767037872901 0.00015553257652417123
1800 0.060187854654616194 8.753706046981511e-05
1900 0.058495434166258575 0.00035727270127049155
2000 0.05638072924216036 1.2080966135602684e-05
2200 0.05479616553773294 0.0
2400 0.052144855846931445 0.0
2600 0.05027670291396712 0.0
2800 0.04870289257451315 0.0
3000 0.04688377841236467 0.0
3200 0.04564550552642462 0.0
3400 0.04398522037428665 0.0
3600 0.042624994476394784 0.0
3800 0.041008678601709564 0.0
4000 0.04002955903430424 0.0


==> anc/qm7bt_gdb13t/qm7bt_renorm_errs_sto-3g.dat <==
10 6.002660446661892 0.5102261155240865
20 3.54590225043411 0.8869747633269689
30 2.7507400977285035 0.6094725459139876
40 2.4866529201821854 0.7747404748336703
50 1.6793991623814166 0.4459353449130646
60 1.5040427248988584 0.502818409750763
70 0.8081724752510511 0.021233518838990637
80 0.7685611016855594 0.04804007766993174
90 0.7856662906011317 0.053411972719234105
100 0.7402797046200709 0.060736015608818014
110 0.6536116555966109 0.036904458617479784
120 0.6411337750818653 0.0470275284374209
130 0.565549509341799 0.024606192072970826
140 0.5956112069550618 0.039658342658554745
150 0.6111722767414639 0.03535342368418364
160 0.5149531471969433 0.029857811177878432
170 0.5557741647458752 0.042026506988054296
180 0.5972774316104207 0.06295641857375753
190 0.49467464145361406 0.035163039108338935
200 0.5406268494197329 0.054231286245817675
220 0.4571533244462625 0.0304193483000247
240 0.4364252234230497 0.04558095721784654
260 0.41734853032848185 0.03288336635469302
280 0.365350295296432 0.013872659271478861
300 0.36696605871010574 0.021767176852677008
320 0.358551915591201 0.029129839988543148
340 0.3511557514656313 0.019344255342313293
360 0.33559896195285005 0.006967255142615877
380 0.30919644203457597 0.005940464413131781
400 0.33051826412216084 0.029781491406226487
450 0.28409540345231615 0.00507704733382975
500 0.29787369855812584 0.0135240863523964
550 0.2773166464465807 0.012656873449135634
600 0.25636498977491545 0.006069645380177971
650 0.2547569103170938 0.01030277924808479
700 0.22351942849424528 0.00600485330542527
750 0.22372801261577074 0.007853882252254689
800 0.21499793641119166 0.008463380747214777
850 0.23686971082264352 0.01592375324986346
900 0.21380886854005632 0.017327852629365963
950 0.19619712114864576 0.009500207885492605
1000 0.19048658982986935 0.007374321357674177
1100 0.18002082204957834 0.01460899428908697
1200 0.1591947705145722 0.00475195558203654
1300 0.15557309348334555 0.00658756142782023
1400 0.15562884846421227 0.008544000731019463
1500 0.1493136354703046 0.004963508590084307
1600 0.14536780028151497 0.006476277348446908
1700 0.13719903451260002 0.00263035470142037
1800 0.12964501348522972 0.000570185897289718
1900 0.12648326606959806 0.0037089697083682286
2000 0.12679610828036944 0.0012181057638522175
2200 0.1268311545113534 0.0
2400 0.12416225286782927 0.0
2600 0.11798798950856333 0.0
2800 0.10534186011940927 0.0
3000 0.09969681286383829 0.0
3200 0.09605581363077548 0.0
3400 0.09467797587629043 0.0
3600 0.09168690451562747 0.0
3800 0.09159664430775365 0.0
4000 0.08835669938118465 0.0


==> anc/qm7bt_gdb13t/qm7bt_sto-3g.dat <==
10 40.8487894485877 3.566847707551446
20 24.2810248828332 6.137118868162881
30 18.85836189060592 4.231976654945726
40 17.07784035684081 5.368337088671409
50 11.497437417313767 3.0931928779982263
60 10.299196999861874 3.4897493757614124
70 5.494961200946088 0.1522812733530651
80 5.22230986998753 0.33197813573035506
90 5.3475874437586475 0.3676655718624798
100 5.034970616004097 0.4179713191609189
110 4.4471982219716315 0.25367841347949294
120 4.361545527435482 0.32519529160107513
130 3.83907041535056 0.1690390170269846
140 4.043050752321949 0.2734375233290385
150 4.161013025933197 0.24632570160020534
160 3.489447413367579 0.20942567376952334
170 3.7823450825014655 0.29292970463581963
180 4.074030973968703 0.43404607185438543
190 3.3587067267581867 0.24352348425327927
200 3.6900523925960247 0.3767958865226469
220 3.113842853759865 0.21040580518924581
240 2.9644460954984817 0.3182455186983749
260 2.839433977591611 0.22740063858419635
280 2.4763000412614917 0.09546760069509005
300 2.4901709576633486 0.15168806234493146
320 2.4354497442921375 0.20129431987739063
340 2.38075685574618 0.1323044972186126
360 2.277278205668815 0.04692022790889069
380 2.0998716791702954 0.04097210496466943
400 2.2459841881214273 0.2063823532409268
450 1.9248878820570086 0.03521672962626861
500 2.022305048719002 0.092939628625526
550 1.8866449237665603 0.08618190053005727
600 1.7432171244240007 0.042004163780588494
650 1.7351436438713985 0.07209551618641724
700 1.5173305052760235 0.039794811379904815
750 1.5195673460083958 0.0539202974742172
800 1.4593314166678075 0.05801588587229196
850 1.6137581299398547 0.11168334693956163
900 1.4545062062153564 0.12099678634947364
950 1.3327999810192073 0.06720622677955826
1000 1.2910092766782577 0.05118509061152693
1100 1.2225406175338094 0.10269597533772666
1200 1.082194920715142 0.03450139603820011
1300 1.0565126329938943 0.04734923173945001
1400 1.0594270022858712 0.05945705760377914
1500 1.016238232193706 0.0342886213880724
1600 0.9896733910866615 0.04467887361111632
1700 0.932047920732112 0.0182675645942989
1800 0.8801694959123558 0.004084629917875066
1900 0.8598688089958975 0.02461518595828182
2000 0.8606050057574597 0.007583830288799057
2200 0.8614866262655764 0.0
2400 0.8439242734344578 0.0
2600 0.8019915904582846 0.0
2800 0.7158890863816686 0.0
3000 0.6773138693931318 0.0
3200 0.6518947898413162 0.0
3400 0.6427462663977317 0.0
3600 0.6237151909468701 0.0
3800 0.6224252908772026 0.0
4000 0.6005444915866555 0.0


==> anc/qm9/CM_qm9_lc_energy_dl.dat <==
500 0.03563520560357496 0.0006331116829597432
1000 0.02111762983899548 0.0003807271000029972
2000 0.013493727172012498 4.6850247883622076e-05
4000 0.009134427119964962 6.0873220874185916e-05
8000 0.006695323316231952 1.4828793877884845e-05
16000 0.005178992187544049 2.334580526271222e-05
32000 0.004113809149019891 2.60578260884942e-05
64000 0.0033339977470034864 0.0


==> anc/qm9/CM_qm9_lc_energy_no_dl.dat <==
500 0.06722217224024352 0.0009423274761462872
1000 0.04350403960476179 0.0006727453676983785
2000 0.03362189291196833 0.00032610943601411727
4000 0.028444680637872467 0.00023449022452313862
8000 0.02566293335805047 0.0002592372861773087
16000 0.023821136485134314 0.0002441742762437943
32000 0.02260440731431407 0.0003264256862663539
64000 0.022105117745384303 0.0


==> anc/qm9/CM_qm9_lc_gap_dl.dat <==
500 0.02717070710027499 0.00020863290170624569
1000 0.02404151736401814 9.316253306234814e-05
2000 0.02104957506264026 8.27651287485803e-05
4000 0.018626554827148693 5.758468775629408e-05
8000 0.01635845538472542 4.830267165173522e-05
16000 0.014111536028834125 5.0969494927649576e-05
32000 0.012097976565648429 5.866735890643822e-05
64000 0.01032802651572323 0.0


==> anc/qm9/CM_qm9_lc_gap_no_dl.dat <==
500 0.025524426886769792 0.000185336033426134
1000 0.022699303815937995 0.00011452182292368884
2000 0.019900696484957233 9.01713031079805e-05
4000 0.01748641192941145 8.596656172860463e-05
8000 0.015392428490511771 4.41889166321739e-05
16000 0.013418708308084053 1.514761037080202e-05
32000 0.011588973769196438 4.664619780898587e-05
64000 0.009902568692887515 0.0


==> anc/qm9/CM_qm9_lc_homo_dl.dat <==
500 0.009695789589130123 5.664438405172713e-05
1000 0.008922254554820822 4.813380004221429e-05
2000 0.008106261259574064 5.145733470140569e-05
4000 0.007249669603252888 3.7659088411000675e-05
8000 0.0065123367210377335 1.6716076847559387e-05
16000 0.0058010879576881 1.0724833351277509e-05
32000 0.005146452112861522 2.4177715663051453e-05
64000 0.004574282633271533 0.0


==> anc/qm9/CM_qm9_lc_homo_no_dl.dat <==
500 0.013283213603932758 5.005802029246142e-05
1000 0.011912202612024261 4.931063555449326e-05
2000 0.010475099244477107 2.4925214715215557e-05
4000 0.00935383746186558 2.0839288931898645e-05
8000 0.008330788915896751 1.5609154445659108e-05
16000 0.007381793276782618 9.882841836386194e-06
32000 0.006471442524015874 1.9946634187954222e-05
64000 0.00564135096099537 0.0


==> anc/qm9/CM_qm9_lc_lumo_dl.dat <==
500 0.02175264803446499 0.00014255142955461427
1000 0.019336859523643612 9.729182398331859e-05
2000 0.017089413332199637 4.776088073250821e-05
4000 0.01518106187419953 3.5375791939193496e-05
8000 0.013400673436918514 3.724672165699543e-05
16000 0.011638669001378379 3.486937794147128e-05
32000 0.010013391698461249 2.3560411965919492e-05
64000 0.00853443993758124 0.0


==> anc/qm9/CM_qm9_lc_lumo_no_dl.dat <==
500 0.021829234063945723 0.00014403477583227312
1000 0.01910220174467915 9.282857263208072e-05
2000 0.01664309885175651 6.908928499826738e-05
4000 0.014525032972863748 6.96244536745327e-05
8000 0.012642215790990636 4.2755161581514295e-05
16000 0.010897969205497536 1.7618021091979508e-05
32000 0.00931504109874279 4.1850713055917034e-05
64000 0.00794929365455788 0.0


==> anc/qm9/FJK_qm9_lc_energy_dl.dat <==
500 0.0014824766018559853 2.6512202683371984e-05
1000 0.0009769633769869635 7.59531936545238e-06
2000 0.0006747966227958831 9.383573868658839e-06
4000 0.00043587188277191395 7.790834005101532e-06
8000 0.0002943777048558275 2.6401966310828384e-06
16000 0.00021717329870584 1.4462682857693177e-06
32000 0.00016719976919030155 2.5553874577064533e-06
64000 0.00013360293919220255 0.0


==> anc/qm9/FJK_qm9_lc_gap_dl.dat <==
500 0.007444341231510658 5.819941639520829e-05
1000 0.006112121698296464 5.051307344957272e-05
2000 0.004899157066723248 4.7661663908123955e-05
4000 0.004050696289013679 2.5054309458350036e-05
8000 0.003382440271262662 1.0519886434422625e-05
16000 0.0029389973944993295 6.723772385676291e-06
32000 0.0025905055228934125 7.063650886005873e-06
64000 0.0023442395088345367 0.0


==> anc/qm9/FJK_qm9_lc_gap_no_dl.dat <==
500 0.007809038604902958 4.690409761020895e-05
1000 0.006364830078525832 5.417487145865509e-05
2000 0.0051152945936908875 2.799176604177958e-05
4000 0.004197293898977843 1.7718122221450126e-05
8000 0.0034922734869324897 9.047647923523542e-06
16000 0.003001365457928348 9.218093435302442e-06
32000 0.002619149565465854 8.68433759117887e-06
64000 0.0023431993222144073 0.0


==> anc/qm9/FJK_qm9_lc_homo_dl.dat <==
500 0.004200173417584809 3.875419643873522e-05
1000 0.0034443262795970167 3.310408857511064e-05
2000 0.0027706458044567256 1.4029901833844346e-05
4000 0.0023194041457039296 1.1685107900953195e-05
8000 0.0019375825374281822 7.975184188084566e-06
16000 0.0016839577666773221 5.119975376874482e-06
32000 0.0014914345569054337 2.6463745951741157e-06
64000 0.0013552279858918936 0.0


==> anc/qm9/FJK_qm9_lc_homo_no_dl.dat <==
500 0.005007895166978506 2.6597168106506857e-05
1000 0.003937475350492299 4.312889744453713e-05
2000 0.0031518632119379667 1.5406171073145394e-05
4000 0.002552910435635251 1.1528960676168404e-05
8000 0.0020910659779005973 9.264930969886312e-06
16000 0.0017750906789205008 5.155445421560455e-06
32000 0.0015395620302593044 3.2720785837345744e-06
64000 0.0013647368519583156 0.0


==> anc/qm9/FJK_qm9_lc_lumo_dl.dat <==
500 0.005579225336764653 6.062425292974708e-05
1000 0.0045540722247112385 4.184039340867859e-05
2000 0.0036470299787835937 3.307246513850357e-05
4000 0.0029681031701938644 1.619528306605426e-05
8000 0.002471068228556394 1.0837429767409843e-05
16000 0.0021349267110996723 8.479674078592699e-06
32000 0.001865570289966506 3.5155589725813286e-06
64000 0.0016753001942797182 0.0


==> anc/qm9/FJK_qm9_lc_lumo_no_dl.dat <==
500 0.005789516036591958 3.080526920842113e-05
1000 0.004751865354976695 3.1255577797902736e-05
2000 0.0037664620401584967 2.626951080897044e-05
4000 0.0030591669164994513 1.2115170402007346e-05
8000 0.0025478631714151725 7.426549179686952e-06
16000 0.002193079332287236 7.368368086899864e-06
32000 0.0019046900713937471 6.513079171985667e-06
64000 0.0017049296716299138 0.0


==> anc/qm9/SLATM_qm9_lc_energy_dl.dat <==
500 0.004991091073142293 9.423469999365521e-05
1000 0.0035521146749212767 7.8503910694146e-05
2000 0.002527359880114645 3.0713760174208644e-05
4000 0.001827182158300261 1.8550272634171278e-05
8000 0.0013164726186698102 1.5314403266756925e-05
16000 0.0009692700698428733 1.1161595282151809e-05
32000 0.0007486511490911197 1.3254995051936207e-05
64000 0.0006186547492057779 0.0


==> anc/qm9/SLATM_qm9_lc_energy_no_dl.dat <==
500 0.022850325044969207 0.0016003022884774466
1000 0.008709850586527908 0.0008225143069910949
2000 0.0036936817675549405 0.00011182752549212793
4000 0.002409046360677938 2.708185697278012e-05
8000 0.0018836775197350927 2.1819552998271946e-05
16000 0.0015984030098813995 1.1882307448697707e-05
32000 0.0014021191203205895 5.763134177166589e-06
64000 0.0012712748924008548 0.0


==> anc/qm9/SLATM_qm9_lc_gap_dl.dat <==
500 0.01582150041657756 0.0001595616931835578
1000 0.012803797883615194 7.605992804072345e-05
2000 0.010223845514908694 5.378103306290918e-05
4000 0.008282611836527 2.4328989646827393e-05
8000 0.006794950873829128 1.3204374502918812e-05
16000 0.005584629049509575 1.8948122407992568e-05
32000 0.004543264538635288 1.540068351825975e-05
64000 0.003644115950959745 0.0


==> anc/qm9/SLATM_qm9_lc_gap_no_dl.dat <==
500 0.013268345253849866 0.000124998011322791
1000 0.011489403375972939 5.7742971714209704e-05
2000 0.009865738069802663 2.971338175755458e-05
4000 0.008434080975031948 2.087249907720179e-05
8000 0.007087883956853549 1.2702860823575961e-05
16000 0.005932046175723276 5.279511696693114e-06
32000 0.004886001399309568 1.8914542492222275e-05
64000 0.0040038798919148 0.0


==> anc/qm9/SLATM_qm9_lc_homo_dl.dat <==
500 0.005979199246896362 3.5586178003105204e-05
1000 0.0052873814616104286 3.444265673764584e-05
2000 0.004619566598243589 2.1402829551694714e-05
4000 0.003958655258011779 9.933177671593061e-06
8000 0.0033730728112277954 9.890938164063952e-06
16000 0.002857014199458712 1.0606805529079346e-05
32000 0.0023857158153523 7.440531921202924e-06
64000 0.0019601236020823504 0.0


==> anc/qm9/SLATM_qm9_lc_homo_no_dl.dat <==
500 0.008216460120070972 8.228609620010506e-05
1000 0.007197839203053652 7.431163415850414e-05
2000 0.0061484070417386055 1.9825408811878078e-05
4000 0.005240187330015994 1.6006796132661243e-05
8000 0.004470776269984388 8.367536540363352e-06
16000 0.003746818982216337 1.5930329328526037e-05
32000 0.003103576264033601 2.3908445322966964e-05
64000 0.002589278375215181 0.0


==> anc/qm9/SLATM_qm9_lc_lumo_dl.dat <==
500 0.013114770570850613 0.0001525195127397127
1000 0.010551536779216858 7.771518235365964e-05
2000 0.00836000705578225 4.890631902148212e-05
4000 0.006683108630339895 2.707010541208016e-05
8000 0.0054232090095749225 1.5013488936261205e-05
16000 0.004397560244596716 1.727768843396434e-05
32000 0.0035431528143484593 1.9238565059903193e-05
64000 0.002818854228761545 0.0


==> anc/qm9/SLATM_qm9_lc_lumo_no_dl.dat <==
500 0.012966544569968617 9.684114793804067e-05
1000 0.010773339198742262 0.00010541595223149047
2000 0.008421425134147644 4.915450639647357e-05
4000 0.006778078811519782 3.76819590831806e-05
8000 0.0054352833073921004 1.6379932981666405e-05
16000 0.004517701357644367 1.3730761018158061e-05
32000 0.003854312664162526 9.605918343149945e-06
64000 0.003371763459005641 0.0

